Algorithms and Scientific Software for Quasi-Monte Carlo, Fast Gaussian Process Regression, and Scientific Machine Learning

Most scientific domains elicit the development of efficient algorithms and accessible scientific software. This thesis unifies our developments in three broad domains: Quasi-Monte Carlo (QMC) methods for efficient high-dimensional integration, Gaussian process (GP) regression for high-dimensional interpolation with built-in uncertainty quantification, and scientific machine learning (sciML) for modeling partial differential equations (PDEs) with mesh-free solvers. For QMC, we built new algorithms for vectorized error estimation and developed QMCPy (https://qmcsoftware.github.io/QMCSoftware/): an open-source Python interface to randomized low-discrepancy sequence generators, automatic variable transforms, adaptive error estimation procedures, and diverse use cases. For GPs, we derived new digitally-shift-invariant kernels of higher-order smoothness, developed novel fast multitask GP algorithms, and produced the scalable Python software FastGPs (https://alegresor.github.io/fastgps/). For sciML, we developed a new algorithm capable of machine precision recovery of PDEs with random coefficients. We have also studied a number of applications including GPs for probability of failure estimation, multilevel GPs for the Darcy flow equation, neural surrogates for modeling radiative transfer, and fast GPs for Bayesian multilevel QMC.

==> figs/brownian_motion.py <==
import qmcpy as qp 
import numpy as np 

import os 

from matplotlib import pyplot 

pyplot.style.use('seaborn-v0_8-whitegrid')

n = 128
discrete_distrib = qp.DigitalNetB2(365)
bm = qp.BrownianMotion(discrete_distrib)
t = bm.gen_samples(n)
t_w_init = np.hstack([bm.initial_value*np.ones((n,1)),t])
tvec_w_0 = np.hstack([0,bm.time_vec])

fig,ax = pyplot.subplots(nrows=1,ncols=1,figsize=(8,3))
ax.plot(tvec_w_0,t_w_init.T,linewidth=1)
ax.set_xlim([tvec_w_0[0],tvec_w_0[-1]])
fig.savefig(os.path.dirname(os.path.realpath(__file__))+"/brownian_motion.pdf",bbox_inches="tight")

